Circumpolar Wall-to-Wall Detection of Retrogressive Thaw Slumps with Scarce Labels and Extreme Class Imbalance

Retrogressive thaw slumps (RTS) are among the most dynamic ground deformations caused by permafrost thaw. Abrupt thaw processes such as RTS could roughly double the contribution of permafrost thaw to climate warming, and already threaten a third of Arctic infrastructure. Circumpolar RTS mapping has advanced quickly, yet released inventories together cover only part of the permafrost region. RTS occupy only 0.1-0.5% of image tiles and labels are costly, so a detector must be designed and evaluated as a rare-target problem. We therefore developed a deep learning system and mapped 20.68 M square kilometres of circumpolar permafrost using 41.6 M tiles of 4.8 m PlanetScope imagery. Training used 22,259 tiles with 2,609 RTS instances in 1,718 of them, and the model was tuned through 172 controlled experiments. A convolutional network matched every alternative tested, including multimodal fusion, foundation-model encoders and masked-autoencoder pretraining, each at far more compute for similar or worse results. Labelled data moved performance most, and a foundation model's advantage appeared only when labels were scarce. Tested once on held-out ecoregions at the real-world prevalence of 0.1-0.5%, the final model achieved an area under the precision-recall curve of 0.812-0.855, an object precision of 0.854 and F1 of 0.644. Deployed wall-to-wall, the model produced a circumpolar map of 19,068 high-confidence detections whose sampled precision ranges from 0.54 to 0.90 by size class. We present an evaluation protocol for rare targets, a controlled account of what governs accuracy under scarce labels, and the circumpolar RTS map the validated model produced.

==> anc/supp_runs.csv <==
run,group,split,val_realistic_pr_auc_geomean,status,note
phase0a_arm_a,A,leaky,0.6666,done,norm arm A (per-dataset z-score) — LOCKED
phase0a_arm_b,A,leaky,0.6261,done,norm arm B (x255+ImageNet)
phase0a_arm_c,A,leaky,0.6697,done,norm arm C (x255-only)
phase0b_lr_frozen,A,leaky,0.0008,degenerate,LR probe (frozen)
phase0b_lr_unfrozen,A,leaky,—,crashed,LR probe (unfrozen) — diverged
phase0c_seed42,A,leaky,0.7899,done,"3-seed baseline → μ₀=0.7912, σ₀=0.0056, G=0.0112"
phase0c_seed43,A,leaky,0.7863,done,3-seed baseline
phase0c_seed44,A,leaky,0.7973,done,3-seed baseline
phase2_scale_25,B,leaky,0.7636,done,data-scale 25%
phase2_scale_50,B,leaky,0.7720,done,data-scale 50%
phase2_scale_75,B,leaky,0.7916,done,data-scale 75% → plateau (slope flat)
scale_ndvi_25,B,corrected,0.7429,done,"data-scale 25%, locked recipe (RGB+NDVI)"
scale_ndvi_25_seed43,B,corrected,0.8412,done,seed-confirm
scale_ndvi_25_seed44,B,corrected,0.7946,done,"seed-confirm → 3-seed mean 0.7929, σ=0.0402"
scale_ndvi_50,B,corrected,0.8628,done,"data-scale 50%, locked recipe"
scale_ndvi_75,B,corrected,0.8732,done,"data-scale 75%, locked recipe"
phase3_loss_compound_1to1,C,leaky,0.7878,done,loss sweep
phase3_loss_compound_2to1,C,leaky,0.7933,done,loss sweep
phase3_loss_compound_1to2,C,leaky,0.7998,done,near-miss (Δ<G) → carried to boundary factorial
phase3_loss_compound_1to2_seed43,C,leaky,0.7872,done,seed-confirm
phase3_loss_tversky_3to7,C,leaky,0.5902,done,Tversky 3:7
phase3_loss_tversky_2to8,C,leaky,0.0729,collapsed,Tversky 2:8 collapse
phase3_bd_focal_ignore_w1,C,leaky,0.7872,done,boundary factorial
phase3_bd_focal_ignore_w2,C,leaky,0.8046,done,boundary winner → LOCKED (focal·ignore_w2)
phase3_bd_focal_ignore_w2_seed43,C,leaky,0.8200,done,seed-confirm
phase3_bd_focal_ignore_w2_seed44,C,leaky,0.8054,done,seed-confirm
phase3_bd_focal_ignore_w3,C,leaky,0.7973,done,boundary factorial
phase3_bd_compound_1to2_ignore_w1,C,leaky,0.7996,done,boundary factorial
phase3_bd_compound_1to2_ignore_w2,C,leaky,0.8003,done,boundary factorial
phase3_bd_compound_1to2_ignore_w3,C,leaky,0.8025,done,close runner-up
phase3_bd_compound_1to2_ignore_w3_seed43,C,leaky,0.8170,done,seed-confirm
phase3_bd_compound_1to2_ignore_w3_seed44,C,leaky,0.8153,done,seed-confirm
ablation_noignore_ndvi_seed42,C,corrected,0.8727,done,ignore-region ablation (train-only) — ignore helps
ablation_noignore_ndvi_seed43,C,corrected,0.9214,done,seed-confirm
ablation_noignore_ndvi_seed44,C,corrected,0.9012,done,"seed-confirm (mean 0.8984, Δ−0.014 vs deploy)"
phase4_extra_rgb_baseline,D,corrected,0.8297,done,RGB control (corrected-split anchor 0.830)
phase4_extra_ndvi,D,corrected,0.8879,done,best single channel; 3-seed mean 0.8985
phase4_extra_ndvi_seed43,D,corrected,0.8965,done,seed-confirm
phase4_extra_ndvi_seed44,D,corrected,0.9111,done,seed-confirm
phase4_extra_ndvi_fastcheck,D,corrected,0.8934,done,base_v2_fast stop-fix validation (gate-neutral)
phase4_extra_full,D,corrected,0.8763,done,full 8-band ≈ NDVI-alone
phase4_extra_full_seed43,D,corrected,0.8619,done,seed-confirm
phase4_extra_full_seed44,D,corrected,0.8678,done,seed-confirm
phase4_extra_nbr,D,corrected,0.8469,done,single-group NBR
phase4_extra_tc,D,corrected,0.8683,done,single-group tasseled-cap
phase4_extra_se_pca,D,corrected,0.8736,done,single-group SE-PCA
phase4_extra_se_pca_seed43,D,corrected,0.8571,done,seed-confirm
phase4_extra_se_proto,D,corrected,0.8468,done,single-group SE-prototype
phase4_extra_ndvi_nbr,D,corrected,0.8559,done,greedy round-1 NDVI+NBR (no add)
phase4_extra_ndvi_tc,D,corrected,0.8996,done,greedy round-1 NDVI+TC (no add)
phase4_extra_ndvi_sepca,D,corrected,0.8963,done,NDVI+SE-PCA
phase4_extra_ndvi_sepca_seed43,D,corrected,0.8949,done,seed-confirm
phase4_extra_ndvi_sepca_seed44,D,corrected,0.9088,done,seed-confirm (mean 0.900 ≈ NDVI-alone)
phase4_extra_ndvi_seproto,D,corrected,0.8984,done,NDVI+SE-proto
phase4_extra_ndvi_seproto_seed43,D,corrected,0.8988,done,seed-confirm
phase4_extra_ndvi_seproto_seed44,D,corrected,0.8966,done,seed-confirm (mean 0.898 ≈ NDVI-alone)
phase4_extra_se_pca1,D,corrected,0.8720,done,PC1 alone ≈ pack 0.8736
phase4_extra_se_pca2,D,corrected,0.8640,done,PC2 alone ≈ pack — not the carrier despite r=−0.765 vs NDVI
phase4_extra_se_pca3,D,corrected,0.8776,done,PC3 alone ≈ pack
phase4_extra_ndvi_sepca2,D,corrected,0.8865,done,NDVI+PC2 ties NDVI-alone (0.8879 seed42) — no complement gain
phase4_extra_ndvi_sepca3,D,corrected,0.8653,done,"NDVI+PC3 < NDVI-alone (PC3 = most independent band, still no gain)"
phase4_f1_full,D,corrected,0.8903,done,F1 smart-stem-init (8-band) ≈ NDVI-alone
phase4_f1_ndvi_seproto,D,corrected,0.8921,done,F1 (pair) ≈ NDVI-alone
phase4_f2_full,D,corrected,0.8268,done,F2 channel-attn collapses on 8-band
phase4_f2_ndvi_seproto,D,corrected,0.8891,done,F2 (pair) < NDVI-alone
phase4_f3_full,D,corrected,0.8184,done,F3 dual-encoder late fusion — loses to F0
phase4_f5_full,D,corrected,0.8480,done,F5 residual cross-modal attn (JSTARS) — loses to F0
phase4_f5_ndvi_seproto,D,corrected,0.8544,done,F5 (pair) — loses to F0
phase5_arch_fpn,E,leaky,0.7939,done,decoder sweep — ties UNet++
phase5_arch_deeplabv3plus,E,leaky,0.7878,done,decoder sweep
phase5_arch_pspnet,E,leaky,0.7288,done,decoder sweep
phase5_arch_manet,E,leaky,0.6213,done,decoder sweep (worst)
effb3_deploy,E,corrected,0.9050,done,capacity-down probe — no-win (cheaper fallback)
phase4_fm_dinov3_rgb,E,corrected,0.8734,done,web-DINOv3 ViT-B RGB (z-score norm)
phase4_fm_dinov3_rgb_lrtest,E,corrected,—,lr-test,LR range test
fm_dinov3_rgb_imagenet,E,corrected,0.8923,done,web-DINOv3 RGB + ImageNet norm (de-confound)
phase4_fm_dinov3_ndvi,E,corrected,0.9121,done,web-DINOv3+NDVI ties EffB5 → generic FM not the lever
fm_sam2_rgb,E,corrected,0.5558,done,SAM2/Hiera — pre-lock recipe; NOT comparable to 0.9218 (see §E-SAM2 below); same-path anchors RGB 0.8549 / DINOv3-B 0.8734
fm_sam2_rgb_fixed_multlow,E,corrected,0.9023,done,"SAM2 locked recipe, gentle uniform 0.1× encoder LR — 3-seed mean 0.8975, σ=0.0035"
fm_sam2_rgb_fixed_multlow_seed43,E,corrected,0.8950,done,seed-confirm (peak ep45)
fm_sam2_rgb_fixed_multlow_seed44,E,corrected,0.8952,done,seed-confirm (peak ep45)
fm_sam2_rgb_fixed_zscore,E,corrected,0.8065,done,"normalization control — per-dataset z-score, LLRD (vs ImageNet arm: −0.068)"
fm_sam2_rgb_fixed,E,corrected,0.8746,done,LLRD 0.75 arm (ImageNet norm) — LLRD loses to gentle-uniform by 0.028
fm_sam2_rgb_fixed_lp40,E,corrected,0.7931,done,LLRD + 40-epoch linear probe — longer freeze does not help
fm_sam2_ndvi_fixed,E,corrected,0.8302,done,NDVI under LLRD — −0.044 vs RGB+LLRD (the NDVI×LLRD interaction)
fm_sam2_ndvi_multlow,E,corrected,0.9081,done,"best SAM2 config — NDVI × gentle 0.1× encoder LR; 3-seed mean 0.9030, σ=0.0130"
fm_sam2_ndvi_multlow_seed43,E,corrected,0.8883,done,seed-confirm (peak ep40)
fm_sam2_ndvi_multlow_seed44,E,corrected,0.9127,done,seed-confirm (peak ep70)
fm_dinov3sat_7b_frozen,E,corrected,0.4747,killed,"sat-7B frozen — diverged, non-competitive"
fm_dinov3sat_7b_lrtest,E,corrected,—,lr-test,"decoder LR range test — clean up to ~2e-4, explodes ~4e-4"
fm_dinov3sat_7b_tuned_a,E,corrected,0.7435,done,"honest re-tune, decoder_phase2_start_epoch=10 (scheduler fix)"
fm_dinov3sat_7b_tuned_b,E,corrected,0.7585,done,"honest re-tune, decoder_phase2_start_epoch=20 — winner"
fm_dinov3sat_7b_tuned_b_seed43,E,corrected,0.7508,done,seed-confirm
fm_dinov3sat_7b_tuned_b_seed44,E,corrected,0.7588,done,seed-confirm → 3-seed mean 0.7561
fm_dinov3sat_l_rgb,E,corrected,0.9200,done,"sat-DINOv3 ViT-L RGB, 3-seed"
fm_dinov3sat_l_rgb_seed43,E,corrected,0.9195,done,seed-confirm
fm_dinov3sat_l_rgb_seed44,E,corrected,0.9003,done,seed-confirm (mean 0.9133 ≈ EffB5)
fm_dinov3sat_l_ndvi,E,corrected,0.9234,done,"sat-DINOv3 ViT-L +NDVI, seed42 (off-recipe — confounded)"
fm_dinov3sat_l_ndvi_seed43,E,corrected,0.9199,done,seed-confirm
fm_dinov3sat_l_ndvi_seed44,E,corrected,0.9150,done,"seed-confirm (mean 0.9194, Δ+0.0071 sub-gate)"
fm_dinov3sat_l_ndvi_seed42_rerun,E,corrected,—,crashed,off-recipe rerun (superseded by _locked)
fm_dinov3sat_l_ndvi_locked,E,corrected,0.9221,done,"FAIR sat re-run (locked recipe), seed42 — peak ep40"
fm_dinov3sat_l_ndvi_locked_seed43,E,corrected,0.9286,done,seed-confirm — peak ep40
fm_dinov3sat_l_ndvi_locked_seed44,E,corrected,0.9067,done,seed-confirm — peak ep35 (mean 0.9191 ≈ EffB5 0.9218 → TIE → deploy EffB5)
aug_ref,F,corrected,0.8661,done,aug control
aug_ref_seed43,F,corrected,0.8468,done,seed-confirm
aug_ref_seed44,F,corrected,0.8808,done,seed-confirm (ref mean 0.865)
aug_p0_geom_only,F,corrected,0.7936,done,geometric-only → photometric matters (−0.072)
aug_p1_no_clahe,F,corrected,0.8541,done,"drop CLAHE (−0.012, within noise)"
aug_p3_photo_x15,F,corrected,0.8658,done,photometric ×1.5 ≈ ref (no gain)
aug_pad_ignore,F,corrected,0.8527,done,"pad-ignore fix — downscale itself hurts, not the pad"
aug_scale_off,F,corrected,0.8862,done,"drop RandomScale → LOCKED (+0.016, 3/3)"
aug_scale_off_seed43,F,corrected,0.8673,done,seed-confirm
aug_scale_off_seed44,F,corrected,0.8892,done,seed-confirm (mean 0.881)
aug_copypaste_deploy,F,corrected,0.8930,done,mixing aug — worst (breaks shadow/context cues)
aug_mosaic_deploy,F,corrected,0.9069,done,mixing aug — no-win
aug_cutmix_deploy,F,corrected,0.9014,done,mixing aug — no-win
aug_mixup_deploy,F,corrected,0.9028,done,mixing aug — no-win (family 4/4 struck out)
aug_randaugment_deploy,F,corrected,0.9089,done,shadow-safe pool — no-win (−0.0034)
aug_trivialaugment_deploy,F,corrected,0.9167,done,TrivialAugment → LOCKED color stage (3-seed mean 0.9218)
aug_trivialaugment_deploy_seed43,F,corrected,0.9216,done,seed-confirm
aug_trivialaugment_deploy_seed44,F,corrected,0.9270,done,seed-confirm
aug_anneal_deploy,F,corrected,0.9074,done,aug-strength annealing — no-win
aug_anneal_deploy_seed43,F,corrected,0.9192,done,seed-confirm
aug_anneal_deploy_seed44,F,corrected,0.9204,done,"seed-confirm (mean 0.9157, Δ+0.0034 sub-gate)"
phase10_curric_base,G,corrected,0.8786,done,curriculum control
phase10_curric_r20_pf33,G,corrected,0.8945,done,best cell — but seed-confirm = noise → rejected
phase10_curric_r20_pf33_seed43,G,corrected,0.9013,done,seed-confirm
phase10_curric_r20_pf33_seed44,G,corrected,0.8587,done,seed-confirm (sign-flipped → noise)
phase10_curric_r30_pf33,G,corrected,0.8528,done,curriculum cell
phase10_curric_r30_pf50,G,corrected,0.8530,done,curriculum cell
phase_lock_ndvi_bd_curric,I,corrected,0.9063,done,early lock attempt — superseded by deploy_v1
deploy_v1_ndvi_seed42,I,corrected,0.9144,done,final-lock 3-seed (v2 recipe) — reference baseline
deploy_v1_ndvi_seed43,I,corrected,0.9068,done,final-lock 3-seed
deploy_v1_ndvi_seed44,I,corrected,0.9156,done,final-lock 3-seed (mean 0.9123)
multiscale_poc_seed42,M,corrected,0.9165,done,"multiscale POC — gates 1+2 pass, gate 3 fail (family-M finding)"
multiscale_poc_seed43,M,corrected,0.9284,done,multiscale POC seed-confirm
multiscale_poc_seed44,M,corrected,0.9282,done,multiscale POC seed-confirm
v1_1_seed42,N,corrected,0.9029,done,v1.1 correctness retrain — ability WASH (val set −29 black neg; own-thr 0.45)
v1_1_seed43,N,corrected,0.9086,done,v1.1 correctness retrain seed-confirm
v1_1_seed44,N,corrected,0.8906,done,v1.1 correctness retrain seed-confirm (mean 0.9007; keep v1.0 deployed)
c2_effb0_ndvi_seed42,E,corrected,0.8854,done,C2 capacity sweep — EffB0+NDVI (deploy recipe)
c2_effb0_ndvi_seed43,E,corrected,0.8522,done,seed-confirm
c2_effb0_ndvi_seed44,E,corrected,0.8431,done,"seed-confirm (3-seed mean 0.8603, σ=0.0223)"
c2_effb7_ndvi_seed42,E,corrected,0.8994,done,C2 capacity sweep — EffB7+NDVI (deploy recipe)
c2_effb7_ndvi_seed43,E,corrected,0.9110,done,seed-confirm
c2_effb7_ndvi_seed44,E,corrected,0.8981,done,"seed-confirm (3-seed mean 0.9028, σ=0.0071)"
effb3_deploy_seed43,E,corrected,0.9112,done,C2 seed-confirm of effb3_deploy (B3 point)
effb3_deploy_seed44,E,corrected,0.9028,done,"seed-confirm (3-seed mean 0.9063, σ=0.0043)"
fm_dinov3sat_l_rgb_locked_seed42,E,corrected,0.9277,done,C1 ViT-L-RGB clean locked re-run (de-confounds §5)
fm_dinov3sat_l_rgb_locked_seed43,E,corrected,0.9174,done,seed-confirm
fm_dinov3sat_l_rgb_locked_seed44,E,corrected,0.9080,done,"seed-confirm (3-seed mean 0.9177, σ=0.0098)"
phase4_extra_rgb_baseline_seed43,D,corrected,0.8598,done,C1 EffB5-RGB seed-complete
phase4_extra_rgb_baseline_seed44,D,corrected,0.8752,done,"seed-confirm (3-seed mean 0.8549, σ=0.0232)"
c3_vitl_ndvi_scale25_seed42,E,corrected,0.8817,done,C3 ViT-L+NDVI 25% data budget
c3_vitl_ndvi_scale25_seed43,E,corrected,0.8652,done,seed-confirm
c3_vitl_ndvi_scale25_seed44,E,corrected,0.8468,done,"seed-confirm (3-seed mean 0.8646, σ=0.0174)"
c3_vitl_ndvi_scale50_seed42,E,corrected,0.8700,done,C3 ViT-L+NDVI 50% data budget
c3_vitl_ndvi_scale50_seed43,E,corrected,0.8699,done,seed-confirm
c3_vitl_ndvi_scale50_seed44,E,corrected,0.8694,done,"seed-confirm (3-seed mean 0.8698, σ=0.0003)"
scale_ndvi_50_seed43,B,corrected,0.8333,done,C4 seed-complete of scale_ndvi_50
scale_ndvi_50_seed44,B,corrected,0.8677,done,"seed-confirm (3-seed mean 0.8546, σ=0.0186)"
scale_ndvi_75_seed43,B,corrected,0.8931,done,C4 seed-complete of scale_ndvi_75
scale_ndvi_75_seed44,B,corrected,0.8844,done,"seed-confirm (3-seed mean 0.8836, σ=0.0099)"
dem_rgb_control,D,dem-subset,0.8638,done,RGB-only at the locked recipe (the anchor family D lacked)
dem_rgb_control_seed43,D,dem-subset,0.8726,done,seed-confirm
dem_rgb_control_seed44,D,dem-subset,0.8686,done,"seed-confirm (3-seed mean 0.8683, σ=0.0044)"
dem_rgb_terrain,D,dem-subset,0.8833,done,+DEM(4): §7.2 single-group ablation vs dem_rgb_control
dem_rgb_terrain_seed43,D,dem-subset,0.9187,done,seed-confirm (best_epoch 70 — still improving late)
dem_rgb_terrain_seed44,D,dem-subset,0.8983,done,"seed-confirm (3-seed mean 0.9001, σ=0.0178) → Δ +0.0318, 3/3 signs, PASSES"
dem_ndvi_control,D,dem-subset,0.9136,done,"RGB+NDVI = deployed recipe, re-measured on the subset"
dem_ndvi_terrain,D,dem-subset,0.9151,done,"+NDVI+DEM(4), 8-ch: Δ_stack +0.0015 = 0.13×G, FAILS (single seed)"
pretrain_dinov3l_arctic,P,—,—,done,"MAE continue-pretrain, 8×A100, 80 ep / 92,320 steps, recon loss 1.016 → 0.0763; encoder_final.pt (1.2 GB)"
ft_dinov3l_arctic_seed42,P,corrected,0.8173,done,peak ep50
ft_dinov3l_arctic_seed43,P,corrected,0.8155,done,peak ep45
ft_dinov3l_arctic_seed44,P,corrected,0.8090,done,"peak ep50 (mean 0.8139 vs arm-b 0.9191 → Δ −0.1052, 0/3 signs → FAILS gate)"

